Compact moduli of marked noncommutative cubic surfaces

We introduce a compact moduli scheme of marked noncommutative cubic surfaces as the GIT moduli scheme of relations of a quiver associated with a full strong exceptional collection on a cubic surface. It is a toric variety containing the configuration space of six points on a plane in general position as a locally closed subvariety, and birationally parametrizes a class of AS-regular $\mathbb{Z}$-algebras.

==> anc/connectedness.m2 <==
Weight = {
    {-1,0,0,1,0,0,0,0,0},{-1,0,0,0,1,0,0,0,0},{-1,0,0,0,0,1,0,0,0},
    {0,-1,0,0,1,0,0,0,0},{0,-1,0,0,0,1,0,0,0},{0,-1,0,1,0,0,0,0,0},
    {0,0,-1,0,0,1,0,0,0},{0,0,-1,1,0,0,0,0,0},{0,0,-1,0,1,0,0,0,0},
    {0,0,0,-1,0,0,1,0,0},{0,0,0,-1,0,0,0,1,0},{0,0,0,-1,0,0,0,0,1},
    {0,0,0,0,-1,0,0,1,0},{0,0,0,0,-1,0,0,0,1},{0,0,0,0,-1,0,1,0,0},
    {0,0,0,0,0,-1,0,0,1},{0,0,0,0,0,-1,1,0,0},{0,0,0,0,0,-1,0,1,0}
    };
-- the list of weights of the 18 arrows with respect to the action of Gm^{ Q_0 }

WeightMatrix = matrix(Weight);

Eights = subsets(for i in toList(0..17) list i,8);
-- the list of subsets of {0,1,...,17} with 8 elements

Bases = select(
    Eights,
    S -> rank (submatrix(transpose WeightMatrix, S)) == 8
    );
-- sublist of elements of Eights for which the corresponding submatrix of WeightMatrix has rank 8

loadPackage "Polyhedra";

p = transpose matrix{{-11,-11,-11,3,3,6,7,7,7}};
-- a generic character

RelevantCones = select(
    Bases,
    S -> contains(
        posHull submatrix(transpose WeightMatrix, S),
        p
    )
    );
-- sublist of elements of Bases for which the character p is contained in the corresponding cone
-- This takes around 5 minutes for a M1 macmini

R = QQ[x_0 .. x_17,Degrees=>Weight];
-- the multi-graded ring

Generators = for S in RelevantCones list(
    product(
            for j from 0 to 7 list(
                x_(S_j)
            )
        )
);
-- a set of generators of the irrelevant ideal

IrrelevantIdeal = radical monomialIdeal Generators;
-- the ideal of the unstable locus of the character p

DefiningIdeal = ideal(
    x_0*x_9,
    x_1*x_12,
    x_2*x_15,
    x_3*x_14,
    x_4*x_17,
    x_5*x_11,
    x_6*x_16,
    x_7*x_10,
    x_8*x_13
    );
-- the defining ideal of the reducible toric curve
-- we check its connectedness
                                                
Primes = minimalPrimes DefiningIdeal;
-- the prime ideals of the irreducible components of the curve

IrreducibleComponents = select(Primes, P -> not isSubset(IrrelevantIdeal,P));
-- the list of minimal primes of I which is not contained in the unstable locus
-- this is identified with the list of irreducible components of the toric curve
-- there are 18 of them

AdjacentComponents = apply(
    toList(0..17),
    i-> select(
            toList(0..17),
            j -> (j != i) and not isSubset(
                IrrelevantIdeal,
                radical monomialIdeal(IrreducibleComponents#i+IrreducibleComponents#j)
                )
        )
    );
-- for i = 0,...,17 the list of irreducible components of the toric curve meeting the i-th component

needsPackage "Graphs";

Edges' = apply(
    toList(0..17),
    i -> for j in {0,1} list(
            {
                i,
                (AdjacentComponents#i)#j
            }
        )
    );
Edges = flatten Edges';
-- the list of pairs of irreducible components of the toric curve with non-trivial intersection

g = graph(Edges);
-- the incidence graph of the irreducible components

print isConnected g
